Entropoid Based Cryptography

By analogy with the developed cryptographic theory of discrete logarithm problems, we define several hard problems in Entropoid based cryptography, such as Discrete Entropoid Logarithm Problem (DELP), Computational Entropoid Diffie-Hellman problem (CEDHP), and Decisional Entropoid Diffie-Hellman Problem (DEDHP). We post a conjecture that DEDHP is hard in Sylow $q$-subquasigroups. Next, we instantiate an entropoid Diffie-Hellman key exchange protocol. Due to the non-commutativity and non-associativity, the entropoid based cryptographic primitives are supposed to be resistant to quantum algorithms. At the same time, due to the proposed succinct notation for the power indices, the communication overhead in the entropoid based Diffie-Hellman key exchange is very low: for 128 bits of security, 64 bytes in total are communicated in both directions, and for 256 bits of security, 128 bytes in total are communicated in both directions. Our final contribution is in proposing two entropoid based digital signature schemes. The schemes are constructed with the Fiat-Shamir transformation of an identification scheme which security relies on a new hardness assumption: computing roots in finite entropoids is hard. If this assumption withstands the time's test, the first proposed signature scheme has excellent properties: for the classical security levels between 128 and 256 bits, the public and private key sizes are between 32 and 64, and the signature sizes are between 64 and 128 bytes. The second signature scheme reduces the finding of the roots in finite entropoids to computing discrete entropoid logarithms. In our opinion, this is a safer but more conservative design, and it pays the price in doubling the key sizes and the signature sizes. We give a proof-of-concept implementation in SageMath 9.2 for all proposed algorithms and schemes in an appendix.

==> anc/Proof_of_concept_SageMath_Jupyter_implementation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#====================================================================================\n",
    "#    Proof-of-concept SageMath 9.2 implementation of the algorithms\n",
    "#    proposed in \"Entropoid Based Cryptography\"\n",
    "#\n",
    "#    Copyright 2020, 2021:\n",
    "#    Danilo Gligoroski, <danilog@ntnu.no>\n",
    "#    Department of Information Security and Communication Technology,\n",
    "#    Faculty of Information Technology and Electrical Engineering,\n",
    "#    Norwegian University of Science and Technology - NTNU,\n",
    "#    O.S.Bragstads plass 2B, \n",
    "#    N-7034 Trondheim, Norway\n",
    "#\n",
    "#    This program is free software: you can redistribute it and/or modify\n",
    "#    it under the terms of the GNU General Public License as published by\n",
    "#    the Free Software Foundation, either version 3 of the License, or\n",
    "#    (at your option) any later version.\n",
    "#\n",
    "#    This program is distributed in the hope that it will be useful,\n",
    "#    but WITHOUT ANY WARRANTY; without even the implied warranty of\n",
    "#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the\n",
    "#    GNU General Public License for more details.\n",
    "#\n",
    "#    You should have received a copy of the GNU General Public License\n",
    "#    along with this program.  If not, see <https://www.gnu.org/licenses/>.\n",
    "#===================================================================================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from matplotlib.colors import LogNorm\n",
    "from numpy import ma\n",
    "from matplotlib import ticker, cm\n",
    "from sage.plot.contour_plot import ContourPlot\n",
    "\n",
    "import re\n",
    "import scipy\n",
    "import scipy.stats\n",
    "\n",
    "import random\n",
    "\n",
    "# Finds a prime p = 2 q + 1 such that q is the the smallest prime \n",
    "# larger than 2^(lambda_bits - 2) + 2^(lambda_bits - 3)\n",
    "def get_fixed_safe_prime(nbits = 128):\n",
    "    # nbits should be >= 3\n",
    "    global p, q\n",
    "    q = next_prime(2^(nbits-2) + 2^(nbits - 3))\n",
    "    search = True\n",
    "    while search:\n",
    "        p = 2*q + 1\n",
    "        search = not(is_prime(p))\n",
    "        q = next_prime(q)\n",
    "    return p\n",
    "\n",
    "def get_random_safe_prime(nbits = 128):\n",
    "    # nbits should be >= 3\n",
    "    global p, q\n",
    "    q = random_prime(2^(nbits-2), false, 2^(nbits - 3))\n",
    "    search = True\n",
    "    while search:\n",
    "        p = 2*q + 1\n",
    "        search = not(is_prime(p))\n",
    "        q = next_prime(q)\n",
    "    return p\n",
    "\n",
    "def get_random_entropoid_coefficients():\n",
    "    global aa1, aa3, aa4, aa8, bb1, bb2, bb5, bb7, E_Zero, E_left_unit\n",
    "    global F, p\n",
    "    aa3 = F.random_element()\n",
    "    aa8 = 0\n",
    "    while aa8 == 0:\n",
    "        aa8 = F.random_element(); \n",
    "    bb2 = F.random_element()\n",
    "    bb7 = 0\n",
    "    while bb7 == 0:\n",
    "        bb7 = F.random_element(); \n",
    "\n",
    "    aa1 = (aa3*(aa8*bb2 - bb7))/(aa8*bb7)\n",
    "    aa4 = (aa8*bb2)/bb7\n",
    "    bb1 = -((bb2*(aa8 - aa3*bb7))/(aa8*bb7))\n",
    "    bb5 = (aa3*bb7)/aa8\n",
    "\n",
    "    E_Zero = vector((-(aa3/aa8), -(bb2/bb7)))\n",
    "    E_left_unit = vector((-(aa3/aa8) + 1/bb7, 1/aa8 - bb2/bb7))\n",
    "    \n",
    "    pass\n",
    "\n",
    "def mmult( X, Y ):\n",
    "    global aa1, aa3, aa4, aa8, bb1, bb2, bb5, bb7\n",
    "    f1 = aa8*X[1]*Y[0] + aa3*X[1] + aa4*Y[0] + aa1;\n",
    "    f2 = bb7*X[0]*Y[1] + bb2*X[0] + bb5*Y[1] + bb1;\n",
    "    return(vector((f1, f2)))\n",
    "\n",
    "def pplus(x, y):\n",
    "    global E_Zero\n",
    "    return(vector(x)+vector(y)-vector(E_Zero))\n",
    "\n",
    "def mminus(x, y):\n",
    "    global E_Zero\n",
    "    return(vector(x)-vector(y)+vector(E_Zero))\n",
    "\n",
    "def iinverse(x):\n",
    "    global aa3, bb2, bb7, aa8\n",
    "    return(vector(((1 - aa3 * bb2 - aa3 * bb7 * x[1])/(aa8 * (bb2 + bb7 * x[1])), \\\n",
    "           (1 - aa3 * bb2 - aa8 * bb2 * x[0])/(bb7 * (aa3 + aa8 * x[0])))))\n",
    "\n",
    "def Narayana_sequence(base):\n",
    "    seq = [binomial(base - 1, i) * binomial(base - 1, i - 1)/(base - 1) for i in range(1, base)]\n",
    "    return(seq)\n",
    "\n",
    "def Catalan_number(b):\n",
    "    return((binomial(2*b, b))/(b+1))\n",
    "\n",
    "def get_base_max(p):\n",
    "    maxvalue = (p-1)^2\n",
    "    bmax = 1\n",
    "    while Catalan_number(bmax) < maxvalue:\n",
    "        bmax += 1\n",
    "    return(bmax)\n",
    "\n",
    "def get_all_bracketing(n, base):\n",
    "    nndigits = n.digits(base-1)\n",
    "    nrdigits = len(nndigits)\n",
    "    maxvalue = ZZ([base - 2 for i in range(nrdigits-1)], base-1)\n",
    "    PPall = [ZZ(i).digits(base-1, padto=nrdigits-1) for i in range(maxvalue+1)]\n",
    "    return(PPall)\n",
    "\n",
    "# A procedure that given an integer n, and a base b\n",
    "# produces an array of integers with values between 0 and b - 2 (including b - 2)\n",
    "# The length of the array is the same as the length of n interpreted in the base base\n",
    "def get_random_bracketing(n, base):\n",
    "    bracket_pattern = [ random.randint(0, base - 2) for i in range(len(n.digits(base))) ]\n",
    "    return(bracket_pattern)\n",
    "\n",
    "# A procedure that produces a random power index\n",
    "# The range of a is between 1 and p - 1\n",
    "# Once a is obtained, the bracketing is obtained by calling a procedure \n",
    "# for random bracketing a in the used base.\n",
    "def get_random_power_index(base):\n",
    "    global p\n",
    "    a = ZZ(random.randint(1, p))\n",
    "    a_pattern = get_random_bracketing(a, base)\n",
    "    return([a, a_pattern, base])\n",
    "\n",
    "# If we want to generate the bracketing sapes we can use this procedure\n",
    "def allassocrules(n):\n",
    "    rules = ['mmult(gg,gg)']\n",
    "    for i in range(n-2):\n",
    "        qq = rules[0]\n",
    "        tmp = 'mmult(' + qq + ',gg)'\n",
    "        for j in range(len(rules)):\n",
    "            rules[j] = 'mmult(gg,' + rules[j] + ')'\n",
    "        rules.append(tmp)\n",
    "    return (rules)\n",
    "\n",
    "# Let us generate all basic bracketing shapes as defined in\n",
    "# Definition 17 of the paper \"Entropoid Based Cryptography\"\n",
    "limitbases = 258\n",
    "AssocRulesForDifferentBases = [[] for i in range(limitbases)]\n",
    "for i in range(2, limitbases):\n",
    "    AssocRulesForDifferentBases[i] = allassocrules(i)\n",
    "\n",
    "# This is a computational procedure that gives the same result as \n",
    "# we would have evaluated the symbolic bracketing AssocRulesForDifferentBases[base][digit]\n",
    "def AssocRuleForBaseAndDigit(gg, base, digit):\n",
    "    j = 0\n",
    "    tmp = mmult(gg, gg)\n",
    "    if digit == 0:\n",
    "        while j < base - 2:\n",
    "            tmp = mmult(gg, tmp)\n",
    "            j += 1\n",
    "        return(tmp)\n",
    "    else:\n",
    "        while j < digit - 1:\n",
    "            tmp = mmult(gg, tmp)\n",
    "            j += 1\n",
    "        if j <= base - 2:\n",
    "            tmp = mmult(tmp, gg)\n",
    "            j += 1\n",
    "        while j < base - 2:\n",
    "            tmp = mmult(gg, tmp)\n",
    "            j += 1\n",
    "        return(tmp)\n",
    "\n",
    "\n",
    "# This is the central and most important procedure for\n",
    "# non-abelian and non-associative exponentiation of g \n",
    "# to the power index nn = [n, n_pattern, base] \n",
    "def nanapow(g, nn):\n",
    "    n = nn[0]\n",
    "    pattern = nn[1]\n",
    "    base = nn[2]\n",
    "\n",
    "    digitss = n.digits(base)\n",
    "\n",
    "    # Compute equations (39) from the paper\n",
    "    gg = g\n",
    "    powlist = [gg]\n",
    "    for i in range(1, len(pattern)):\n",
    "        gg = AssocRuleForBaseAndDigit(gg, base, pattern[i])\n",
    "        powlist.append(gg)\n",
    "\n",
    "    # find the index of the first non-zero element\n",
    "    ii = digitss.index(next(filter(lambda x: x!=0, digitss))) \n",
    "    \n",
    "    # Compute equations (40) from the paper\n",
    "    if digitss[ii] == 1:\n",
    "        result = powlist[ii]\n",
    "    else:\n",
    "        gg = powlist[ii]\n",
    "        result = AssocRuleForBaseAndDigit(gg, digitss[ii], pattern[ii]%(digitss[ii] - 1))\n",
    "\n",
    "    # Compute equations (41) from the paper\n",
    "    ii += 1\n",
    "    while ii<len(digitss):\n",
    "        if digitss[ii] != 0:\n",
    "            if digitss[ii] == 1:\n",
    "                tmp = powlist[ii]\n",
    "            else:\n",
    "                gg = powlist[ii]\n",
    "                tmp = AssocRuleForBaseAndDigit(gg, digitss[ii], pattern[ii]%(digitss[ii] - 1))\n",
    "            if pattern[ii-1]%2 == 0:\n",
    "                result = mmult(tmp, result)                \n",
    "            else:\n",
    "                result = mmult(result, tmp)\n",
    "        ii += 1\n",
    "    \n",
    "    return(result)\n",
    "\n",
    "# A procedure that finds a generator of the multiplicative quasigroup (\\mathbb{E}_{(p-1)^2}^*, *)\n",
    "def find_generator_p():\n",
    "    global F, p\n",
    "    base = 2\n",
    "    search = True\n",
    "    trials = 0\n",
    "    while search:\n",
    "        trials += 1\n",
    "        Success = True\n",
    "        g = vector((F.random_element(), F.random_element()))\n",
    "        Success = Success and (g != nanapow(g, [ZZ(p), get_random_bracketing(ZZ(p), base), base]))\n",
    "        tmp2 = mmult(g, g)\n",
    "        Success = Success and (tmp2 != nanapow(g, [ZZ(p-1), get_random_bracketing(ZZ(p), base), base]))\n",
    "        tmp3  = mmult(g, tmp2)\n",
    "        Success = Success and (tmp3 != nanapow(g, [ZZ(p-2), get_random_bracketing(ZZ(p), base), base]))\n",
    "        Success = Success and (tmp3 != mmult(tmp2, g))\n",
    "        Success = Success and (mmult(g, tmp3) != mmult(tmp3, g))\n",
    "        search = not(Success)\n",
    "    return(g)\n",
    "\n",
    "# A procedure that finds a generator of the Sylow q-subquasigroup (\\mathbb{E}_{q^2}^*, *)\n",
    "def find_generator_q():\n",
    "    global F, p\n",
    "    g = find_generator_p()\n",
    "    return( mmult(g,mmult(g,mmult(g,mmult(mmult(g,g),g)))) )\n",
    "\n",
    "def GenParameters_Diffie_Hellman(lambda_bits):\n",
    "    global aa1, aa3, aa4, aa8, bb1, bb2, bb5, bb7, E_Zero, E_left_unit\n",
    "    global F, p, g, g_q\n",
    "    \n",
    "    p = get_fixed_safe_prime(lambda_bits) # or get_random_safe_prime(lambda_bits)\n",
    "    print(\"p = \", p)\n",
    "    print(\"log_2(p) = \", ceil(log(p, 2)))\n",
    "    print()\n",
    "    \n",
    "    F = GF(p)\n",
    "    print(\"Information about the finite field: \", F)\n",
    "    print()\n",
    "\n",
    "    # Get some appropriate but random coefficients that define E_{p^2}\n",
    "    get_random_entropoid_coefficients()\n",
    "    print(\"aa1 = \", aa1)\n",
    "    print(\"aa3 = \", aa3)\n",
    "    print(\"aa4 = \", aa4)\n",
    "    print(\"aa8 = \", aa8)\n",
    "    print(\"bb1 = \", bb1)\n",
    "    print(\"bb2 = \", bb2)\n",
    "    print(\"bb5 = \", bb5)\n",
    "    print(\"bb7 = \", bb7)\n",
    "    print()\n",
    "\n",
    "    # Some of the characteristic elements in the Entropoid \n",
    "    print(\"E_Zero = \", E_Zero)\n",
    "    print(\"E_left_unit = \", E_left_unit)\n",
    "    E_minus_one = mminus(E_Zero, E_left_unit)\n",
    "    print(\"E_minus_one = \", E_minus_one)\n",
    "    print()\n",
    "\n",
    "    # g is a generator for the multiplicative quasigroup of E_{p^2}\n",
    "    g = find_generator_p()\n",
    "    print(\"g = \", g)\n",
    "    print()\n",
    "\n",
    "    # g_q is a generator for the Silow q subquasigroup \n",
    "    g_q = find_generator_q()\n",
    "    print(\"g_q = \", g_q)\n",
    "    print()\n",
    "\n",
    "import binascii\n",
    "import hashlib\n",
    "def concatenate_entropoid_element_and_message(I, M, I_size_in_bytes):\n",
    "    byte_array = b''\n",
    "    for i in range(len(I)):\n",
    "        byte_array = byte_array + int(I[i]).to_bytes(I_size_in_bytes, 'little')\n",
    "    byte_array = byte_array + bytearray(M.encode())\n",
    "    return byte_array\n",
    "\n",
    "# Hash to power indices procedures for Signatures01\n",
    "def Hash512_to_power_index(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha512(byte_array).hexdigest()\n",
    "    ss_first_half = ss[:64]; \n",
    "    bb1 = ZZ(int('0x'+ss_first_half,16))\n",
    "    bb1_in_base = bb1.digits(base); \n",
    "    ss_second_half = ss[64:]; \n",
    "    bb2 = ZZ(int('0x'+ss_second_half,16))\n",
    "    bb2_in_base_min_1 = bb2.digits(base - 1)\n",
    "    bb2_in_base_min_1 = bb2_in_base_min_1[:len(bb1_in_base)]\n",
    "    return([bb1, bb2_in_base_min_1, base])\n",
    "\n",
    "def Hash384_to_power_index(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha384(byte_array).hexdigest()\n",
    "    ss_first_half = ss[:48]; \n",
    "    bb1 = ZZ(int('0x'+ss_first_half,16))\n",
    "    bb1_in_base = bb1.digits(base); \n",
    "    ss_second_half = ss[48:]; \n",
    "    bb2 = ZZ(int('0x'+ss_second_half,16))\n",
    "    bb2_in_base_min_1 = bb2.digits(base - 1)\n",
    "    bb2_in_base_min_1 = bb2_in_base_min_1[:len(bb1_in_base)]\n",
    "    return([bb1, bb2_in_base_min_1, base])\n",
    "\n",
    "def Hash256_to_power_index(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha256(byte_array).hexdigest()\n",
    "    ss_first_half = ss[:32]; \n",
    "    bb1 = ZZ(int('0x'+ss_first_half,16))\n",
    "    bb1_in_base = bb1.digits(base); \n",
    "    ss_second_half = ss[32:]; \n",
    "    bb2 = ZZ(int('0x'+ss_second_half,16))\n",
    "    bb2_in_base_min_1 = bb2.digits(base - 1)\n",
    "    bb2_in_base_min_1 = bb2_in_base_min_1[:len(bb1_in_base)]\n",
    "    return([bb1, bb2_in_base_min_1, base])\n",
    "\n",
    "def GenKey_Signature01(lambda_bits, base):\n",
    "    global aa1, aa3, aa4, aa8, bb1, bb2, bb5, bb7, E_Zero, E_left_unit\n",
    "    global F, p, g, g_q, B, PrivateKey, PublicKey, x, y\n",
    "    \n",
    "    if not(lambda_bits in {128, 192, 256}):\n",
    "        print(\"ERROR: lambda_bits should be either 128 or 192 or 256\")\n",
    "        return(-1)\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    \n",
    "    p = get_fixed_safe_prime(lambda_bits) # or get_random_safe_prime(lambda_bits)\n",
    "    print(\"p = \", p)\n",
    "    print(\"log_2(p) = \", ceil(log(p, 2)))\n",
    "    print()\n",
    "    \n",
    "    F = GF(p)\n",
    "    print(\"Information about the finite field: \", F)\n",
    "    print()\n",
    "\n",
    "    # Get some appropriate but random coefficients that define E_p\n",
    "    get_random_entropoid_coefficients()\n",
    "    print(\"aa1 = \", aa1)\n",
    "    print(\"aa3 = \", aa3)\n",
    "    print(\"aa4 = \", aa4)\n",
    "    print(\"aa8 = \", aa8)\n",
    "    print(\"bb1 = \", bb1)\n",
    "    print(\"bb2 = \", bb2)\n",
    "    print(\"bb5 = \", bb5)\n",
    "    print(\"bb7 = \", bb7)\n",
    "    print()\n",
    "\n",
    "    # Some of the characteristic elements in the Entropoid \n",
    "    print(\"E_Zero = \", E_Zero)\n",
    "    print(\"E_left_unit = \", E_left_unit)\n",
    "    E_minus_one = mminus(E_Zero, E_left_unit)\n",
    "    print(\"E_minus_one = \", E_minus_one)\n",
    "    print()\n",
    "\n",
    "    # g is a generator for the multiplicative quasigroup of E_p\n",
    "    g = find_generator_p()\n",
    "    print(\"g = \", g)\n",
    "    print()\n",
    "\n",
    "    # g_q is a generator for the Silow q subquasigroup \n",
    "    g_q = find_generator_q()\n",
    "    print(\"g_q = \", g_q)\n",
    "    print()\n",
    "\n",
    "    # generate a random public parameter B\n",
    "    # B is a power index\n",
    "    M = \"This is a seed message for fixing the value of the public root.\"\n",
    "    if lambda_bits == 128:\n",
    "        B = Hash256_to_power_index(bytearray(M.encode()), base)\n",
    "    if lambda_bits == 192:\n",
    "        B = Hash384_to_power_index(bytearray(M.encode()), base)\n",
    "    if lambda_bits == 256:\n",
    "        B = Hash512_to_power_index(bytearray(M.encode()), base)\n",
    "\n",
    "    print(\"Public power index B = \", B)\n",
    "    print()\n",
    "\n",
    "    # generate the PrivateKey x\n",
    "    # skip the coordinates of E_Zero\n",
    "    x0 = E_Zero[0]\n",
    "    while x0 == E_Zero[0]:\n",
    "        x0 = F.random_element(); \n",
    "    x1 = E_Zero[1]\n",
    "    while x1 == E_Zero[1]:\n",
    "        x1 = F.random_element(); \n",
    "    x = vector((x0, x1))\n",
    "    PrivateKey = x\n",
    "    print(\"PrivateKey = \", PrivateKey)\n",
    "    print()\n",
    "    \n",
    "    # generate the PublicKey y\n",
    "    y = nanapow(x, B)\n",
    "    PublicKey = y\n",
    "    print(\"PublicKey = \", PublicKey)\n",
    "    print()\n",
    "\n",
    "def Sign_Signature01(PrivateKey, Message, base, lambda_bits):\n",
    "    global B\n",
    "    # generate a random r\n",
    "    # skip the coordinates of E_Zero\n",
    "    r0 = E_Zero[0]\n",
    "    while r0 == E_Zero[0]:\n",
    "        r0 = F.random_element(); \n",
    "    r1 = E_Zero[1]\n",
    "    while r1 == E_Zero[1]:\n",
    "        r1 = F.random_element(); \n",
    "    r = vector((r0, r1))\n",
    "    \n",
    "    I = nanapow(r, B)\n",
    "    I_and_Message = concatenate_entropoid_element_and_message(I, Message, lambda_bits//8)\n",
    "    \n",
    "    if lambda_bits == 128:\n",
    "        H = Hash256_to_power_index(I_and_Message, base)\n",
    "    if lambda_bits == 192:\n",
    "        H = Hash384_to_power_index(I_and_Message, base)\n",
    "    if lambda_bits == 256:\n",
    "        H = Hash512_to_power_index(I_and_Message, base)\n",
    "        \n",
    "    s = nanapow(mmult(PrivateKey, r), H)\n",
    "    \n",
    "    signature = (I, s)\n",
    "    return signature\n",
    "\n",
    "def Verify_Signature01(PublicKey, Message, signature, base, lambda_bits):\n",
    "    global B\n",
    "    \n",
    "    I = signature[0]\n",
    "    I_and_Message = concatenate_entropoid_element_and_message(I, Message, lambda_bits//8)\n",
    "    \n",
    "    if lambda_bits == 128:\n",
    "        H = Hash256_to_power_index(I_and_Message, base)\n",
    "    if lambda_bits == 192:\n",
    "        H = Hash384_to_power_index(I_and_Message, base)\n",
    "    if lambda_bits == 256:\n",
    "        H = Hash512_to_power_index(I_and_Message, base)\n",
    "        \n",
    "    s_to_B = nanapow(signature[1], B)\n",
    "    y_mult_I_to_H = nanapow(mmult(PublicKey, I), H)\n",
    "    \n",
    "    if s_to_B == y_mult_I_to_H:\n",
    "        return True\n",
    "    else:\n",
    "        return False\n",
    "\n",
    "# Hash to power indices for Signatures02\n",
    "def Hash512_to_power_index_02(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha512(byte_array).hexdigest()\n",
    "    bb_s = ZZ(int('0x'+ss,16))\n",
    "    bb_s_in_base_min_1 = bb_s.digits(base - 1)\n",
    "    bb_s_in_base_min_1 = bb_s_in_base_min_1[:len(q.digits(base))]\n",
    "    return([q, bb_s_in_base_min_1, base])\n",
    "\n",
    "def Hash384_to_power_index_02(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha384(byte_array).hexdigest()\n",
    "    bb_s = ZZ(int('0x'+ss,16))\n",
    "    bb_s_in_base_min_1 = bb_s.digits(base - 1)\n",
    "    bb_s_in_base_min_1 = bb_s_in_base_min_1[:len(q.digits(base))]\n",
    "    return([q, bb_s_in_base_min_1, base])\n",
    "\n",
    "def Hash256_to_power_index_02(byte_array, base):\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    ss = hashlib.sha256(byte_array).hexdigest()\n",
    "    bb_s = ZZ(int('0x'+ss,16))\n",
    "    bb_s_in_base_min_1 = bb_s.digits(base - 1)\n",
    "    bb_s_in_base_min_1 = bb_s_in_base_min_1[:len(q.digits(base))]\n",
    "    return([q, bb_s_in_base_min_1, base])\n",
    "\n",
    "def GenKey_Signature02(lambda_bits, base):\n",
    "    global aa1, aa3, aa4, aa8, bb1, bb2, bb5, bb7, E_Zero, E_left_unit\n",
    "    global F, q, p, g, g_q, B, PrivateKey, PublicKey, x, y\n",
    "    \n",
    "    if not(lambda_bits in {256, 384, 512}):\n",
    "        print(\"ERROR: lambda_bits should be either 128 or 192 or 256\")\n",
    "        return(-1)\n",
    "    if not(base in {17, 257}):\n",
    "        print(\"ERROR: Base should be either 17 or 257\")\n",
    "        return(-2)\n",
    "    \n",
    "    p = get_fixed_safe_prime(lambda_bits) # or get_random_safe_prime(lambda_bits)\n",
    "    print(\"p = \", p)\n",
    "    print(\"log_2(p) = \", ceil(log(p, 2)))\n",
    "    print()\n",
    "    print(\"q = \", q)\n",
    "    print(\"log_2(q) = \", ceil(log(q, 2)))\n",
    "    print()\n",
    "    \n",
    "    F = GF(p)\n",
    "    print(\"Information about the finite field: \", F)\n",
    "    print()\n",
    "\n",
    "    # Get some appropriate but random coefficients that define E_{p^2}\n",
    "    get_random_entropoid_coefficients()\n",
    "    print(\"aa1 = \", aa1)\n",
    "    print(\"aa3 = \", aa3)\n",
    "    print(\"aa4 = \", aa4)\n",
    "    print(\"aa8 = \", aa8)\n",
    "    print(\"bb1 = \", bb1)\n",
    "    print(\"bb2 = \", bb2)\n",
    "    print(\"bb5 = \", bb5)\n",
    "    print(\"bb7 = \", bb7)\n",
    "    print()\n",
    "\n",
    "    # Some of the characteristic elements in the Entropoid \n",
    "    print(\"E_Zero = \", E_Zero)\n",
    "    print(\"E_left_unit = \", E_left_unit)\n",
    "    E_minus_one = mminus(E_Zero, E_left_unit)\n",
    "    print(\"E_minus_one = \", E_minus_one)\n",
    "    print()\n",
    "\n",
    "    # g is a generator for the multiplicative quasigroup of E_{p^2}\n",
    "    g = find_generator_p()\n",
    "    print(\"g = \", g)\n",
    "    print()\n",
    "\n",
    "    # g_q is a generator for the Silow q subquasigroup \n",
    "    g_q = find_generator_q()\n",
    "    print(\"g_q = \", g_q)\n",
    "    print()\n",
    "\n",
    "    # generate a random public parameter B\n",
    "    # B is a power index\n",
    "    M = \"This is a seed message for fixing the value of the public root.\"\n",
    "    if lambda_bits == 256:\n",
    "        B = Hash256_to_power_index_02(bytearray(M.encode()), base)\n",
    "    if lambda_bits == 384:\n",
    "        B = Hash384_to_power_index_02(bytearray(M.encode()), base)\n",
    "    if lambda_bits == 512:\n",
    "        B = Hash512_to_power_index_02(bytearray(M.encode()), base)\n",
    "\n",
    "    print(\"Public power index B = \", B)\n",
    "    print()\n",
    "\n",
    "    # generate the PrivateKey x\n",
    "    # skip the coordinates of E_Zero\n",
    "    x0 = E_Zero[0]\n",
    "    while x0 == E_Zero[0]:\n",
    "        x0 = F.random_element(); \n",
    "    x1 = E_Zero[1]\n",
    "    while x1 == E_Zero[1]:\n",
    "        x1 = F.random_element(); \n",
    "    x = vector((x0, x1))\n",
    "    PrivateKey = x\n",
    "    print(\"PrivateKey = \", PrivateKey)\n",
    "    print()\n",
    "    \n",
    "    # generate the PublicKey y\n",
    "    y = nanapow(x, B)\n",
    "    PublicKey = y\n",
    "    print(\"PublicKey = \", PublicKey)\n",
    "    print()\n",
    "\n",
    "def Sign_Signature02(PrivateKey, Message, base, lambda_bits):\n",
    "    global B\n",
    "    # generate a random r\n",
    "    # skip the coordinates of E_Zero\n",
    "    r0 = E_Zero[0]\n",
    "    while r0 == E_Zero[0]:\n",
    "        r0 = F.random_element(); \n",
    "    r1 = E_Zero[1]\n",
    "    while r1 == E_Zero[1]:\n",
    "        r1 = F.random_element(); \n",
    "    r = vector((r0, r1))\n",
    "    \n",
    "    I = nanapow(r, B)\n",
    "    I_and_Message = concatenate_entropoid_element_and_message(I, Message, lambda_bits//8)\n",
    "    \n",
    "    if lambda_bits == 256:\n",
    "        H = Hash256_to_power_index_02(I_and_Message, base)\n",
    "    if lambda_bits == 384:\n",
    "        H = Hash384_to_power_index_02(I_and_Message, base)\n",
    "    if lambda_bits == 512:\n",
    "        H = Hash512_to_power_index_02(I_and_Message, base)\n",
    "        \n",
    "    s = nanapow(mmult(PrivateKey, r), H)\n",
    "    \n",
    "    signature = (I, s)\n",
    "    return signature\n",
    "\n",
    "def Verify_Signature02(PublicKey, Message, signature, base, lambda_bits):\n",
    "    global B\n",
    "    \n",
    "    I = signature[0]\n",
    "    I_and_Message = concatenate_entropoid_element_and_message(I, Message, lambda_bits//8)\n",
    "    \n",
    "    if lambda_bits == 256:\n",
    "        H = Hash256_to_power_index_02(I_and_Message, base)\n",
    "    if lambda_bits == 384:\n",
    "        H = Hash384_to_power_index_02(I_and_Message, base)\n",
    "    if lambda_bits == 512:\n",
    "        H = Hash512_to_power_index_02(I_and_Message, base)\n",
    "        \n",
    "    s_to_B = nanapow(signature[1], B)\n",
    "    y_mult_I_to_H = nanapow(mmult(PublicKey, I), H)\n",
    "    \n",
    "    if s_to_B == y_mult_I_to_H:\n",
    "        return True\n",
    "    else:\n",
    "        return False"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiments with entropoid Diffie-Hellman key exchange"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "lambda_bits =  128\n",
      "\n",
      "p =  255211775190703847597530955573826162347\n",
      "log_2(p) =  128\n",
      "\n",
      "Information about the finite field:  Finite Field of size 255211775190703847597530955573826162347\n",
      "\n",
      "aa1 =  76196257025066871002891471619848650286\n",
      "aa3 =  222398418873342498392506793217273317643\n",
      "aa4 =  241322191999219874657044597267756778501\n",
      "aa8 =  178720374391503507560897272085794393770\n",
      "bb1 =  47717732877487248530043326597560953714\n",
      "bb2 =  61733507447498311892063876037630235726\n",
      "bb5 =  247856823686916680700123131434371243080\n",
      "bb7 =  27228823810010487136687635290782267614\n",
      "\n",
      "E_Zero =  (25958627203386039978290716591117649049, 211647247068710178442880791600586184585)\n",
      "E_left_unit =  (174395086300108117424968928287131469871, 150946712368694434305233963210010197064)\n",
      "E_minus_one =  (132733943297367810129143460468929990574, 17136006578022074982996664417336009759)\n",
      "\n",
      "g =  (13486814435588948056647180649177578889, 232946345282352956340474695993456704856)\n",
      "\n",
      "g_q =  (128137692344645973157570713635711768143, 200296064834253079673787541112431333948)\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "# Set lambda_bits for a safe prime p = 2 q + 1. \n",
    "# Notice that the prime number q will have lambda_bits - 1 bits\n",
    "lambda_bits = 128\n",
    "print(\"lambda_bits = \", lambda_bits)\n",
    "print()\n",
    "\n",
    "GenParameters_Diffie_Hellman(lambda_bits)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "\n",
      "Agreed common base =  17\n",
      "\n",
      "Alice =  [47392387440050222334387056025351624212, [9, 4, 3, 8, 4, 9, 3, 2, 10, 15, 3, 11, 13, 10, 6, 15, 14, 8, 1, 0, 2, 12, 0, 15, 10, 7, 10, 2, 6, 7, 7], 17]\n",
      "Ka =  (120421544237529629217788738702892637460, 127399315981183519023472362443200305215)\n",
      "\n",
      "Bob =  [27374292381938936809021261532918539202, [10, 15, 3, 9, 9, 3, 10, 6, 9, 14, 2, 12, 10, 7, 9, 5, 6, 5, 1, 8, 15, 2, 2, 4, 4, 1, 2, 12, 8, 7, 6], 17]\n",
      "Kb =  (75026280824958693170939039055689469463, 160666520418747394653273412070345743677)\n",
      "\n",
      "Kab =  (125453479868602117491962117002259721097, 80231683823004324074180727294360287190)\n",
      "\n",
      "Kba =  (125453479868602117491962117002259721097, 80231683823004324074180727294360287190)\n",
      "\n",
      "The shared keys are the same:  True\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "print()\n",
    "\n",
    "# A simmulation of a Diffie-Hellman key exchange with g\n",
    "\n",
    "# First test: Alice and Bob know E_p, g, and work with a same base\n",
    "\n",
    "# From the Section 2.4 Dichotomy between odd and even bases\n",
    "# in the paper, the recommended values are odd bases\n",
    "base = 17\n",
    "\n",
    "base_alice = base\n",
    "base_bob = base\n",
    "print(\"Agreed common base = \", base)\n",
    "print()\n",
    "\n",
    "# Alice gets a random power index\n",
    "Alice = get_random_power_index(base_alice); \n",
    "print(\"Alice = \", Alice)\n",
    "# Alice produces her public part Ka by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Alice in order to \n",
    "# calculate g^Alice\n",
    "Ka = nanapow(g, Alice)\n",
    "print(\"Ka = \", Ka)\n",
    "print()\n",
    "\n",
    "# Bob gets a random power index\n",
    "Bob = get_random_power_index(base_bob); \n",
    "print(\"Bob = \", Bob)\n",
    "# Bob produces his public part Kb by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Bob in order to \n",
    "# calculate g^Bob\n",
    "Kb = nanapow(g, Bob)\n",
    "print(\"Kb = \", Kb)\n",
    "print()\n",
    "\n",
    "# After receiving Kb, Alice computes the shared key Kab\n",
    "Kab = nanapow(Kb, Alice)\n",
    "print(\"Kab = \", Kab)\n",
    "print()\n",
    "\n",
    "# After receiving Ka, Bob computes the shared key Kba\n",
    "Kba = nanapow(Ka, Bob)\n",
    "print(\"Kba = \", Kba)\n",
    "print()\n",
    "\n",
    "print(\"The shared keys are the same: \", Kab == Kba)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "\n",
      "base_alice =  9\n",
      "Alice =  [47392387440050222334387056025351624212, [4, 2, 1, 4, 2, 4, 1, 1, 5, 7, 1, 5, 6, 5, 3, 7, 7, 4, 0, 0, 1, 6, 0, 7, 5, 3, 5, 1, 3, 3, 3, 2, 7, 1, 1, 5, 7, 1, 4, 4], 9]\n",
      "Ka =  (187978293522818904347073968325418320167, 4031884079618652321753082809363682574)\n",
      "\n",
      "base_bob =  33\n",
      "Bob =  [113229132117011277211194849153838560638, [13, 18, 28, 5, 24, 20, 15, 18, 11, 12, 11, 2, 16, 30, 4, 5, 8, 9, 2, 5, 25, 17, 15, 13, 26, 17], 33]\n",
      "Kb =  (215810056254095917586510141651352944519, 58026588231455569467905033989562444838)\n",
      "\n",
      "Kab =  (180300066404931116932038460669304112827, 140824513012217402735374548102038516194)\n",
      "\n",
      "Kba =  (180300066404931116932038460669304112827, 140824513012217402735374548102038516194)\n",
      "\n",
      "The shared keys are the same:  True\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "print()\n",
    "\n",
    "# A simmulation of a Diffie-Hellman key exchange with g\n",
    "\n",
    "# Second test: Alice and Bob know E_p, g, and work with bases on their own choice\n",
    "\n",
    "base_alice = 9\n",
    "print(\"base_alice = \", base_alice)\n",
    "# Alice gets a random power index\n",
    "Alice = get_random_power_index(base_alice); \n",
    "print(\"Alice = \", Alice)\n",
    "# Alice produces her public part Ka by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Alice in order to \n",
    "# calculate g  to  the power of Alice\n",
    "Ka = nanapow(g, Alice)\n",
    "print(\"Ka = \", Ka)\n",
    "print()\n",
    "\n",
    "base_bob = 33\n",
    "print(\"base_bob = \", base_bob)\n",
    "# Bob gets a random power index\n",
    "Bob = get_random_power_index(base_bob); \n",
    "print(\"Bob = \", Bob)\n",
    "# Bob produces his public part Kb by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Bob in order to \n",
    "# calculate g  to the power of Bob\n",
    "Kb = nanapow(g, Bob)\n",
    "print(\"Kb = \", Kb)\n",
    "print()\n",
    "\n",
    "# After receiving Kb, Alice computes the shared key Kab\n",
    "Kab = nanapow(Kb, Alice)\n",
    "print(\"Kab = \", Kab)\n",
    "print()\n",
    "\n",
    "# After receiving Ka, Bob computes the shared key Kba\n",
    "Kba = nanapow(Ka, Bob)\n",
    "print(\"Kba = \", Kba)\n",
    "print()\n",
    "\n",
    "print(\"The shared keys are the same: \", Kab == Kba)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "lambda_bits =  192\n",
      "\n",
      "p =  4707826301540010572876842067405749812076766583348025913783\n",
      "log_2(p) =  192\n",
      "\n",
      "Information about the finite field:  Finite Field of size 4707826301540010572876842067405749812076766583348025913783\n",
      "\n",
      "aa1 =  257405322579552167145111504184189350941678348657606363000\n",
      "aa3 =  119532791761269064716056035369728457738265053964404214027\n",
      "aa4 =  739437136086943117194679493097867279546663219437537419926\n",
      "aa8 =  3296809007157619640119308770869998958606195085103878511269\n",
      "bb1 =  1271238259397074869634643961725054659706124524993994915864\n",
      "bb2 =  2806677724762809107594599379975401118512734879194091885646\n",
      "bb5 =  4599163888442026094155062442360406257983778255665643166463\n",
      "bb7 =  949464039987904334513186654173522437107012951521210331273\n",
      "\n",
      "E_Zero =  (2674838327407532648726594500168436242421616629939967512484, 1660530161738285992366893199821047810162372675981459243468)\n",
      "E_left_unit =  (3665473625056202058790254267668269814529715265285076709145, 2722100902305891965124393739497590144477489402438168028138)\n",
      "E_minus_one =  (1684203029758863238662934732668602670313517994594858315823, 598959421170680019609392660144505475847255949524750458798)\n",
      "\n",
      "g =  (878294255096851485610734722356052461437011464090979274925, 2037303947888741133916557492291230125031331138332755815902)\n",
      "\n",
      "g_q =  (2696075238024186768817962401882951357480245243503633958874, 2370495779752767650037916880649439452938917942242371720383)\n",
      "\n",
      "\n",
      "base_alice =  19\n",
      "Alice =  [449711953145234411268392775391383145652814819654039913657, [6, 14, 7, 14, 16, 5, 10, 4, 15, 17, 1, 17, 2, 16, 10, 0, 2, 3, 13, 11, 14, 10, 12, 16, 11, 3, 4, 10, 0, 5, 4, 0, 10, 6, 1, 13, 1, 9, 12, 1, 5, 11, 2, 13, 1], 19]\n",
      "Ka =  (281764272077163471895777390452868590278235997030115907531, 1910245276463524773146786498109759943812145914785489205426)\n",
      "\n",
      "base_bob =  65\n",
      "Bob =  [2244750262809200322007094118083303730835436739295054875527, [12, 15, 3, 44, 2, 22, 51, 1, 41, 58, 63, 60, 10, 6, 51, 33, 3, 12, 10, 42, 45, 12, 60, 4, 19, 36, 4, 0, 48, 43, 20, 18], 65]\n",
      "Kb =  (2134669902061133129184479496311948291229231845070596755065, 316464677611448463946710924740188562748878247977624760461)\n",
      "\n",
      "Kab =  (1947919651367844475581496217133296664939123698687057072524, 3441308772532815095094080748228585692576580073533367455196)\n",
      "\n",
      "Kba =  (1947919651367844475581496217133296664939123698687057072524, 3441308772532815095094080748228585692576580073533367455196)\n",
      "\n",
      "The shared keys are the same:  True\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "# Test with 192-bit prime numbers\n",
    "lambda_bits = 192\n",
    "print(\"lambda_bits = \", lambda_bits)\n",
    "print()\n",
    "\n",
    "GenParameters_Diffie_Hellman(lambda_bits)\n",
    "print()\n",
    "\n",
    "base_alice = 19\n",
    "print(\"base_alice = \", base_alice)\n",
    "# Alice gets a random power index\n",
    "Alice = get_random_power_index(base_alice); \n",
    "print(\"Alice = \", Alice)\n",
    "# Alice produces her public part Ka by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Alice in order to \n",
    "# calculate g  to  the power of Alice\n",
    "Ka = nanapow(g, Alice)\n",
    "print(\"Ka = \", Ka)\n",
    "print()\n",
    "\n",
    "base_bob = 65\n",
    "print(\"base_bob = \", base_bob)\n",
    "# Bob gets a random power index\n",
    "Bob = get_random_power_index(base_bob); \n",
    "print(\"Bob = \", Bob)\n",
    "# Bob produces his public part Kb by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Bob in order to \n",
    "# calculate g  to the power of Bob\n",
    "Kb = nanapow(g, Bob)\n",
    "print(\"Kb = \", Kb)\n",
    "print()\n",
    "\n",
    "# After receiving Kb, Alice computes the shared key Kab\n",
    "Kab = nanapow(Kb, Alice)\n",
    "print(\"Kab = \", Kab)\n",
    "print()\n",
    "\n",
    "# After receiving Ka, Bob computes the shared key Kba\n",
    "Kba = nanapow(Ka, Bob)\n",
    "print(\"Kba = \", Kba)\n",
    "print()\n",
    "\n",
    "print(\"The shared keys are the same: \", Kab == Kba)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "lambda_bits =  256\n",
      "\n",
      "p =  86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "log_2(p) =  256\n",
      "\n",
      "Information about the finite field:  Finite Field of size 86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "\n",
      "aa1 =  32020853807654887644334957222306269398498608370866698553183453753385508071789\n",
      "aa3 =  21006824032566107844541320689058119045737974467270935413688009986168488070826\n",
      "aa4 =  78901668574955584791111916221370791050852265697346349228460454742358577919791\n",
      "aa8 =  17514520152847203018279441394225361894014762419869662416889631828284746070238\n",
      "bb1 =  21504609816581240890771596944610981247772392172380469982872574919132312646024\n",
      "bb2 =  25223174955288415702340049551314795160644138670364684787245633274934513695975\n",
      "bb5 =  51809049454113147465743186155015416837084822644379520043428264433478357770134\n",
      "bb7 =  5452268907250569656859086919323520615353272469945652712304812007636937952392\n",
      "\n",
      "E_Zero =  (51894466488054851875251155944967472764493767614264395765203671293569617713236, 85989701923192530215918400608340282133450885001582874472320302659310552000477)\n",
      "E_left_unit =  (63900928990625806614587970778417819593629835846896396669812155416150920745560, 51307550079261792743025881937137191345137761333097166359818337956730920664544)\n",
      "E_minus_one =  (39888003985483897135914341111517125935357699381632394860595187170988314680912, 33827786839136121121132680523027442031811520170838159555229079355955336065263)\n",
      "\n",
      "g =  (63870838387673686408399904699053846764789040804469884565400680728814063966738, 69213513481711846442415867053262310462001757214589976425812813821794688022734)\n",
      "\n",
      "g_q =  (52479429458270479956162254184736425846351402051441173451606348112480762619828, 11050458649956768945033688668132742127771498323039623993159230275819424398685)\n",
      "\n",
      "\n",
      "base_alice =  19\n",
      "Alice =  [50494267262122769030118119523953001112367345010310560200607286122927005644528, [9, 10, 6, 10, 13, 4, 3, 7, 11, 15, 14, 5, 11, 13, 13, 13, 11, 3, 2, 17, 14, 4, 3, 0, 16, 12, 15, 7, 12, 3, 13, 1, 9, 5, 9, 8, 16, 3, 17, 10, 0, 4, 0, 2, 10, 10, 14, 6, 7, 11, 14, 8, 17, 5, 14, 12, 0, 3, 0, 3], 19]\n",
      "Ka =  (58319887901013697762192360078340881323346124783696552244838219779250827138747, 71728981921072099159143151661375446742549903685523854955320855926837388591226)\n",
      "\n",
      "base_bob =  65\n",
      "Bob =  [85742694800052454927885104198579961590739048763645092626887756186393799161434, [7, 31, 14, 21, 56, 21, 21, 59, 33, 21, 56, 3, 48, 2, 15, 12, 39, 10, 48, 26, 32, 49, 29, 59, 47, 23, 54, 1, 53, 29, 36, 44, 40, 60, 59, 32, 44, 34, 20, 23, 28, 59, 41], 65]\n",
      "Kb =  (62384179860455629749887724133291432098408638834010838167820656710888400695872, 34601202818684419307831067107179224327961058089663236540130514156571880145504)\n",
      "\n",
      "Kab =  (19489872719351080535575701010220142533539529194288752081298398111868024741481, 55783088627265246592571548430229513640432066609268166341998182809194562182853)\n",
      "\n",
      "Kba =  (19489872719351080535575701010220142533539529194288752081298398111868024741481, 55783088627265246592571548430229513640432066609268166341998182809194562182853)\n",
      "\n",
      "The shared keys are the same:  True\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "# Test with 256-bit prime numbers\n",
    "lambda_bits = 256\n",
    "print(\"lambda_bits = \", lambda_bits)\n",
    "print()\n",
    "\n",
    "GenParameters_Diffie_Hellman(lambda_bits)\n",
    "print()\n",
    "\n",
    "base_alice = 19\n",
    "print(\"base_alice = \", base_alice)\n",
    "# Alice gets a random power index\n",
    "Alice = get_random_power_index(base_alice); \n",
    "print(\"Alice = \", Alice)\n",
    "# Alice produces her public part Ka by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Alice in order to \n",
    "# calculate g  to  the power of Alice\n",
    "Ka = nanapow(g, Alice)\n",
    "print(\"Ka = \", Ka)\n",
    "print()\n",
    "\n",
    "base_bob = 65\n",
    "print(\"base_bob = \", base_bob)\n",
    "# Bob gets a random power index\n",
    "Bob = get_random_power_index(base_bob); \n",
    "print(\"Bob = \", Bob)\n",
    "# Bob produces his public part Kb by calling the procedure nanapow() \n",
    "# that uses two parameters g and the power index Bob in order to \n",
    "# calculate g  to the power of Bob\n",
    "Kb = nanapow(g, Bob)\n",
    "print(\"Kb = \", Kb)\n",
    "print()\n",
    "\n",
    "# After receiving Kb, Alice computes the shared key Kab\n",
    "Kab = nanapow(Kb, Alice)\n",
    "print(\"Kab = \", Kab)\n",
    "print()\n",
    "\n",
    "# After receiving Ka, Bob computes the shared key Kba\n",
    "Kba = nanapow(Ka, Bob)\n",
    "print(\"Kba = \", Kba)\n",
    "print()\n",
    "\n",
    "print(\"The shared keys are the same: \", Kab == Kba)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiments with digital signatures 01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  255211775190703847597530955573826162347\n",
      "log_2(p) =  128\n",
      "\n",
      "Information about the finite field:  Finite Field of size 255211775190703847597530955573826162347\n",
      "\n",
      "aa1 =  76196257025066871002891471619848650286\n",
      "aa3 =  222398418873342498392506793217273317643\n",
      "aa4 =  241322191999219874657044597267756778501\n",
      "aa8 =  178720374391503507560897272085794393770\n",
      "bb1 =  47717732877487248530043326597560953714\n",
      "bb2 =  61733507447498311892063876037630235726\n",
      "bb5 =  247856823686916680700123131434371243080\n",
      "bb7 =  27228823810010487136687635290782267614\n",
      "\n",
      "E_Zero =  (25958627203386039978290716591117649049, 211647247068710178442880791600586184585)\n",
      "E_left_unit =  (174395086300108117424968928287131469871, 150946712368694434305233963210010197064)\n",
      "E_minus_one =  (132733943297367810129143460468929990574, 17136006578022074982996664417336009759)\n",
      "\n",
      "g =  (13486814435588948056647180649177578889, 232946345282352956340474695993456704856)\n",
      "\n",
      "g_q =  (128137692344645973157570713635711768143, 200296064834253079673787541112431333948)\n",
      "\n",
      "Public power index B =  [330744354283508737532201176776996727082, [122, 144, 252, 40, 232, 192, 61, 58, 106, 191, 17, 204, 84, 142, 219, 140], 257]\n",
      "\n",
      "PrivateKey =  (187699524267484301366049976124239692348, 132344088064199450519788387542896326862)\n",
      "\n",
      "PublicKey =  (124086981769439604325131199734438772689, 63633811805890784069039228612491201419)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((107903183123075764427828763979029799787, 22964297736097353570770953387469458206), (53819726648060693520199282107661134326, 175890934206597718523061341884515052675))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 128\n",
    "base = 257\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  255211775190703847597530955573826162347\n",
      "log_2(p) =  128\n",
      "\n",
      "Information about the finite field:  Finite Field of size 255211775190703847597530955573826162347\n",
      "\n",
      "aa1 =  76196257025066871002891471619848650286\n",
      "aa3 =  222398418873342498392506793217273317643\n",
      "aa4 =  241322191999219874657044597267756778501\n",
      "aa8 =  178720374391503507560897272085794393770\n",
      "bb1 =  47717732877487248530043326597560953714\n",
      "bb2 =  61733507447498311892063876037630235726\n",
      "bb5 =  247856823686916680700123131434371243080\n",
      "bb7 =  27228823810010487136687635290782267614\n",
      "\n",
      "E_Zero =  (25958627203386039978290716591117649049, 211647247068710178442880791600586184585)\n",
      "E_left_unit =  (174395086300108117424968928287131469871, 150946712368694434305233963210010197064)\n",
      "E_minus_one =  (132733943297367810129143460468929990574, 17136006578022074982996664417336009759)\n",
      "\n",
      "g =  (13486814435588948056647180649177578889, 232946345282352956340474695993456704856)\n",
      "\n",
      "g_q =  (128137692344645973157570713635711768143, 200296064834253079673787541112431333948)\n",
      "\n",
      "Public power index B =  [330744354283508737532201176776996727082, [10, 7, 0, 9, 12, 15, 8, 2, 8, 14, 0, 12, 13, 3, 10, 3, 10, 6, 15, 11, 1, 1, 12, 12, 4, 5, 14, 8, 11, 13, 12, 8], 17]\n",
      "\n",
      "PrivateKey =  (187699524267484301366049976124239692348, 132344088064199450519788387542896326862)\n",
      "\n",
      "PublicKey =  (57177297427747423695319651794301110642, 150211926636526683836991675796943445263)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((229260805685363144288679791250418504870, 135760263038118728463907594768162086282), (197465655642382975061767623344022586735, 217905194456207085163822482362355764477))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 128\n",
    "base = 17\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  4707826301540010572876842067405749812076766583348025913783\n",
      "log_2(p) =  192\n",
      "\n",
      "Information about the finite field:  Finite Field of size 4707826301540010572876842067405749812076766583348025913783\n",
      "\n",
      "aa1 =  257405322579552167145111504184189350941678348657606363000\n",
      "aa3 =  119532791761269064716056035369728457738265053964404214027\n",
      "aa4 =  739437136086943117194679493097867279546663219437537419926\n",
      "aa8 =  3296809007157619640119308770869998958606195085103878511269\n",
      "bb1 =  1271238259397074869634643961725054659706124524993994915864\n",
      "bb2 =  2806677724762809107594599379975401118512734879194091885646\n",
      "bb5 =  4599163888442026094155062442360406257983778255665643166463\n",
      "bb7 =  949464039987904334513186654173522437107012951521210331273\n",
      "\n",
      "E_Zero =  (2674838327407532648726594500168436242421616629939967512484, 1660530161738285992366893199821047810162372675981459243468)\n",
      "E_left_unit =  (3665473625056202058790254267668269814529715265285076709145, 2722100902305891965124393739497590144477489402438168028138)\n",
      "E_minus_one =  (1684203029758863238662934732668602670313517994594858315823, 598959421170680019609392660144505475847255949524750458798)\n",
      "\n",
      "g =  (878294255096851485610734722356052461437011464090979274925, 2037303947888741133916557492291230125031331138332755815902)\n",
      "\n",
      "g_q =  (2696075238024186768817962401882951357480245243503633958874, 2370495779752767650037916880649439452938917942242371720383)\n",
      "\n",
      "Public power index B =  [4611375945224490296545024494036332890639873712203529223378, [14, 139, 36, 239, 242, 210, 23, 59, 178, 110, 127, 242, 54, 195, 17, 243, 207, 160, 53, 120, 123, 168, 14, 52], 257]\n",
      "\n",
      "PrivateKey =  (3100541623832288641088174006903440532279887720409304780434, 1827085534637140521509468674932129723110068070157883832243)\n",
      "\n",
      "PublicKey =  (2800925434151662043923176814718898748466733675075554314917, 4477444577610240001435134544374151102197984189023572965068)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((3691449336960885265306579085408727329158825556918255334635, 3464811502669806530378227412371744901755948703538060945130), (3150027168376728026563969195624027485704497943956994233948, 551145588699858476103609975900732141365342832596107957403))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 192\n",
    "base = 257\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  4707826301540010572876842067405749812076766583348025913783\n",
      "log_2(p) =  192\n",
      "\n",
      "Information about the finite field:  Finite Field of size 4707826301540010572876842067405749812076766583348025913783\n",
      "\n",
      "aa1 =  257405322579552167145111504184189350941678348657606363000\n",
      "aa3 =  119532791761269064716056035369728457738265053964404214027\n",
      "aa4 =  739437136086943117194679493097867279546663219437537419926\n",
      "aa8 =  3296809007157619640119308770869998958606195085103878511269\n",
      "bb1 =  1271238259397074869634643961725054659706124524993994915864\n",
      "bb2 =  2806677724762809107594599379975401118512734879194091885646\n",
      "bb5 =  4599163888442026094155062442360406257983778255665643166463\n",
      "bb7 =  949464039987904334513186654173522437107012951521210331273\n",
      "\n",
      "E_Zero =  (2674838327407532648726594500168436242421616629939967512484, 1660530161738285992366893199821047810162372675981459243468)\n",
      "E_left_unit =  (3665473625056202058790254267668269814529715265285076709145, 2722100902305891965124393739497590144477489402438168028138)\n",
      "E_minus_one =  (1684203029758863238662934732668602670313517994594858315823, 598959421170680019609392660144505475847255949524750458798)\n",
      "\n",
      "g =  (878294255096851485610734722356052461437011464090979274925, 2037303947888741133916557492291230125031331138332755815902)\n",
      "\n",
      "g_q =  (2696075238024186768817962401882951357480245243503633958874, 2370495779752767650037916880649439452938917942242371720383)\n",
      "\n",
      "Public power index B =  [4611375945224490296545024494036332890639873712203529223378, [14, 0, 11, 8, 4, 2, 15, 14, 2, 15, 2, 13, 7, 1, 11, 3, 2, 11, 14, 6, 15, 7, 2, 15, 6, 3, 3, 12, 1, 1, 3, 15, 15, 12, 0, 10, 5, 3, 8, 7, 11, 7, 8, 10, 14, 0, 4], 17]\n",
      "\n",
      "PrivateKey =  (3100541623832288641088174006903440532279887720409304780434, 1827085534637140521509468674932129723110068070157883832243)\n",
      "\n",
      "PublicKey =  (3562327035635305721712744409289325895746135912919149090313, 1613562131412491540503130531103538359998701785023747133621)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((2485682019386716248390605998264421148546667801873613851442, 4649878812080940509539297734375663091151341383369685024624), (2969774713800441910507250252473583359318716173172817349873, 788465226406924846486964593856040528030591503330253706126))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 192\n",
    "base = 17\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "log_2(p) =  256\n",
      "\n",
      "Information about the finite field:  Finite Field of size 86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "\n",
      "aa1 =  32020853807654887644334957222306269398498608370866698553183453753385508071789\n",
      "aa3 =  21006824032566107844541320689058119045737974467270935413688009986168488070826\n",
      "aa4 =  78901668574955584791111916221370791050852265697346349228460454742358577919791\n",
      "aa8 =  17514520152847203018279441394225361894014762419869662416889631828284746070238\n",
      "bb1 =  21504609816581240890771596944610981247772392172380469982872574919132312646024\n",
      "bb2 =  25223174955288415702340049551314795160644138670364684787245633274934513695975\n",
      "bb5 =  51809049454113147465743186155015416837084822644379520043428264433478357770134\n",
      "bb7 =  5452268907250569656859086919323520615353272469945652712304812007636937952392\n",
      "\n",
      "E_Zero =  (51894466488054851875251155944967472764493767614264395765203671293569617713236, 85989701923192530215918400608340282133450885001582874472320302659310552000477)\n",
      "E_left_unit =  (63900928990625806614587970778417819593629835846896396669812155416150920745560, 51307550079261792743025881937137191345137761333097166359818337956730920664544)\n",
      "E_minus_one =  (39888003985483897135914341111517125935357699381632394860595187170988314680912, 33827786839136121121132680523027442031811520170838159555229079355955336065263)\n",
      "\n",
      "g =  (63870838387673686408399904699053846764789040804469884565400680728814063966738, 69213513481711846442415867053262310462001757214589976425812813821794688022734)\n",
      "\n",
      "g_q =  (52479429458270479956162254184736425846351402051441173451606348112480762619828, 11050458649956768945033688668132742127771498323039623993159230275819424398685)\n",
      "\n",
      "Public power index B =  [1083462891931068764033900958392624858931116505280432551550471974883762204545, [203, 163, 166, 12, 244, 239, 238, 229, 142, 4, 175, 71, 61, 200, 166, 197, 187, 230, 83, 141, 218, 111, 175, 77, 187, 111, 28, 26, 1, 106, 148, 206], 257]\n",
      "\n",
      "PrivateKey =  (79434508831788634043760869072494127777062337554518938032538523069944444174397, 77230632318947480536928206345632336245652795533833568674974941863932896893241)\n",
      "\n",
      "PublicKey =  (28978861783619100818021748198806204873613038697361726607864281258512799244400, 84928212033650259396160334508849581925728314604467764543880179357985745454112)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((15530121100324659082859276230222367477129958353136917933796888465928054605453, 48223616658863571626769036631391933752232640424038986121722066066495996230200), (5745583820719423370891134416298487575716070910352800348698229152087845514981, 74881944811037829547846373882737642226503182387553640918274359945292069447866))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 256\n",
    "base = 257\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "log_2(p) =  256\n",
      "\n",
      "Information about the finite field:  Finite Field of size 86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "\n",
      "aa1 =  32020853807654887644334957222306269398498608370866698553183453753385508071789\n",
      "aa3 =  21006824032566107844541320689058119045737974467270935413688009986168488070826\n",
      "aa4 =  78901668574955584791111916221370791050852265697346349228460454742358577919791\n",
      "aa8 =  17514520152847203018279441394225361894014762419869662416889631828284746070238\n",
      "bb1 =  21504609816581240890771596944610981247772392172380469982872574919132312646024\n",
      "bb2 =  25223174955288415702340049551314795160644138670364684787245633274934513695975\n",
      "bb5 =  51809049454113147465743186155015416837084822644379520043428264433478357770134\n",
      "bb7 =  5452268907250569656859086919323520615353272469945652712304812007636937952392\n",
      "\n",
      "E_Zero =  (51894466488054851875251155944967472764493767614264395765203671293569617713236, 85989701923192530215918400608340282133450885001582874472320302659310552000477)\n",
      "E_left_unit =  (63900928990625806614587970778417819593629835846896396669812155416150920745560, 51307550079261792743025881937137191345137761333097166359818337956730920664544)\n",
      "E_minus_one =  (39888003985483897135914341111517125935357699381632394860595187170988314680912, 33827786839136121121132680523027442031811520170838159555229079355955336065263)\n",
      "\n",
      "g =  (63870838387673686408399904699053846764789040804469884565400680728814063966738, 69213513481711846442415867053262310462001757214589976425812813821794688022734)\n",
      "\n",
      "g_q =  (52479429458270479956162254184736425846351402051441173451606348112480762619828, 11050458649956768945033688668132742127771498323039623993159230275819424398685)\n",
      "\n",
      "Public power index B =  [1083462891931068764033900958392624858931116505280432551550471974883762204545, [11, 12, 3, 10, 6, 10, 12, 0, 4, 15, 15, 14, 14, 14, 5, 14, 14, 8, 4, 0, 15, 10, 7, 4, 13, 3, 8, 12, 6, 10, 5, 12, 11, 11, 6, 14, 3, 5, 13, 8, 10, 13, 15, 6, 15, 10, 13, 4, 11, 11, 15, 6, 12, 1, 10, 1, 1, 0, 10, 6, 4], 17]\n",
      "\n",
      "PrivateKey =  (79434508831788634043760869072494127777062337554518938032538523069944444174397, 77230632318947480536928206345632336245652795533833568674974941863932896893241)\n",
      "\n",
      "PublicKey =  (50814889348371133837889307524154547437277902185700767674212171611740531411876, 4694959075153351246183011480324952966421880761810347606675964255915282590657)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((68979615736317796500575480543083060773800271114761757967532985762366052518227, 57427382978879981616724749934032808176436234884933255065190111654279111617353), (35101598652680936208523824038416223507416657771158181571444506759487709707097, 61652918848301993265393449903131687923650163283792172101505363900041686497119))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 256\n",
    "base = 17\n",
    "GenKey_Signature01(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature01(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature01(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Experiments with digital signatures 02"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "log_2(p) =  256\n",
      "\n",
      "q =  43422033463993573283839119378257965444976244249615211514796594002967423635959\n",
      "log_2(q) =  255\n",
      "\n",
      "Information about the finite field:  Finite Field of size 86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "\n",
      "aa1 =  32020853807654887644334957222306269398498608370866698553183453753385508071789\n",
      "aa3 =  21006824032566107844541320689058119045737974467270935413688009986168488070826\n",
      "aa4 =  78901668574955584791111916221370791050852265697346349228460454742358577919791\n",
      "aa8 =  17514520152847203018279441394225361894014762419869662416889631828284746070238\n",
      "bb1 =  21504609816581240890771596944610981247772392172380469982872574919132312646024\n",
      "bb2 =  25223174955288415702340049551314795160644138670364684787245633274934513695975\n",
      "bb5 =  51809049454113147465743186155015416837084822644379520043428264433478357770134\n",
      "bb7 =  5452268907250569656859086919323520615353272469945652712304812007636937952392\n",
      "\n",
      "E_Zero =  (51894466488054851875251155944967472764493767614264395765203671293569617713236, 85989701923192530215918400608340282133450885001582874472320302659310552000477)\n",
      "E_left_unit =  (63900928990625806614587970778417819593629835846896396669812155416150920745560, 51307550079261792743025881937137191345137761333097166359818337956730920664544)\n",
      "E_minus_one =  (39888003985483897135914341111517125935357699381632394860595187170988314680912, 33827786839136121121132680523027442031811520170838159555229079355955336065263)\n",
      "\n",
      "g =  (63870838387673686408399904699053846764789040804469884565400680728814063966738, 69213513481711846442415867053262310462001757214589976425812813821794688022734)\n",
      "\n",
      "g_q =  (52479429458270479956162254184736425846351402051441173451606348112480762619828, 11050458649956768945033688668132742127771498323039623993159230275819424398685)\n",
      "\n",
      "Public power index B =  [43422033463993573283839119378257965444976244249615211514796594002967423635959, [122, 144, 252, 40, 232, 192, 61, 58, 106, 191, 17, 204, 84, 142, 219, 140, 42, 169, 98, 180, 176, 181, 92, 12, 57, 92, 32, 120, 171, 11, 211, 248], 257]\n",
      "\n",
      "PrivateKey =  (79434508831788634043760869072494127777062337554518938032538523069944444174397, 77230632318947480536928206345632336245652795533833568674974941863932896893241)\n",
      "\n",
      "PublicKey =  (66403489236207731272833191338911442338220958790594171521206527792452082400320, 80204795434407134235400669997573073060031943300790734137587795055638830391092)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((9909336984919732581132989217304955290022411626014224927110011499153768839787, 23622957554099664550096621686240467073977503931948525868481297708194983961711), (5393855229347941561442121979634065929035131582963574892010083983760321769203, 20624102069353973711082925881950678388936689152302603288826392936370416193911))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 256\n",
    "base = 257\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "log_2(p) =  256\n",
      "\n",
      "q =  43422033463993573283839119378257965444976244249615211514796594002967423635959\n",
      "log_2(q) =  255\n",
      "\n",
      "Information about the finite field:  Finite Field of size 86844066927987146567678238756515930889952488499230423029593188005934847271147\n",
      "\n",
      "aa1 =  32020853807654887644334957222306269398498608370866698553183453753385508071789\n",
      "aa3 =  21006824032566107844541320689058119045737974467270935413688009986168488070826\n",
      "aa4 =  78901668574955584791111916221370791050852265697346349228460454742358577919791\n",
      "aa8 =  17514520152847203018279441394225361894014762419869662416889631828284746070238\n",
      "bb1 =  21504609816581240890771596944610981247772392172380469982872574919132312646024\n",
      "bb2 =  25223174955288415702340049551314795160644138670364684787245633274934513695975\n",
      "bb5 =  51809049454113147465743186155015416837084822644379520043428264433478357770134\n",
      "bb7 =  5452268907250569656859086919323520615353272469945652712304812007636937952392\n",
      "\n",
      "E_Zero =  (51894466488054851875251155944967472764493767614264395765203671293569617713236, 85989701923192530215918400608340282133450885001582874472320302659310552000477)\n",
      "E_left_unit =  (63900928990625806614587970778417819593629835846896396669812155416150920745560, 51307550079261792743025881937137191345137761333097166359818337956730920664544)\n",
      "E_minus_one =  (39888003985483897135914341111517125935357699381632394860595187170988314680912, 33827786839136121121132680523027442031811520170838159555229079355955336065263)\n",
      "\n",
      "g =  (63870838387673686408399904699053846764789040804469884565400680728814063966738, 69213513481711846442415867053262310462001757214589976425812813821794688022734)\n",
      "\n",
      "g_q =  (52479429458270479956162254184736425846351402051441173451606348112480762619828, 11050458649956768945033688668132742127771498323039623993159230275819424398685)\n",
      "\n",
      "Public power index B =  [43422033463993573283839119378257965444976244249615211514796594002967423635959, [10, 7, 0, 9, 12, 15, 8, 2, 8, 14, 0, 12, 13, 3, 10, 3, 10, 6, 15, 11, 1, 1, 12, 12, 4, 5, 14, 8, 11, 13, 12, 8, 10, 2, 9, 10, 2, 6, 4, 11, 0, 11, 5, 11, 12, 5, 12, 0, 9, 3, 12, 5, 0, 2, 8, 7, 11, 10, 11, 0, 3, 13, 8], 17]\n",
      "\n",
      "PrivateKey =  (79434508831788634043760869072494127777062337554518938032538523069944444174397, 77230632318947480536928206345632336245652795533833568674974941863932896893241)\n",
      "\n",
      "PublicKey =  (70361034120031511082625423885670116037704861230877043846234141326759456025666, 686275191536943465934772462692297161036812635110473144293814791638791776415)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((16022222150682193300841985811482610501649032571251788836116923525541468964575, 81725870786360424705938806870213667346101993843905643361819670674057767832983), (69958761169486925431782652649865012826973371926350532617617415754224163886847, 71305471836666919238182726497197763171508870110514249614926799830486378857098))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 256\n",
    "base = 17\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  29551504647295859409209280075107710353809804452849085000961220053184291328622907958560699691163686730604970992766987\n",
      "log_2(p) =  384\n",
      "\n",
      "q =  14775752323647929704604640037553855176904902226424542500480610026592145664311453979280349845581843365302485496383537\n",
      "log_2(q) =  383\n",
      "\n",
      "Information about the finite field:  Finite Field of size 29551504647295859409209280075107710353809804452849085000961220053184291328622907958560699691163686730604970992766987\n",
      "\n",
      "aa1 =  7582394856132617620350301691287562681665178319115996216711488798994296321260008236339887422691230485947234341760057\n",
      "aa3 =  20694405540067534286571407614852013949226916019336790190813868190978548966530225161940296844908863294027036466039051\n",
      "aa4 =  28404507750296719480401111253101391650589452796426587072246545895132703299002258997178724078203659396904636222958928\n",
      "aa8 =  5959882373095323157403881688469940215147421018937206763376731546015406306003074498066795537946055833375823442482254\n",
      "bb1 =  9708054334335734886288470165023270397130881708543483377128974004563438721040728394296437688023842510725858098674699\n",
      "bb2 =  12788364146802552805408778132365502002452695206498893080891795609090929232689298813576509762488386020545486600147117\n",
      "bb5 =  6896852540912443785682112660905659808059965749978555488092163551603615296377851849089897959840682434076336518477491\n",
      "bb7 =  1855310968848662547516290365678972189241337823967596219622644103994895198120129456985441139251130011571250928006434\n",
      "\n",
      "E_Zero =  (19450661778312382300674102788293458197448865527683863015992542397266643992060820952613385009292599918830460797934729, 27629038716076565781719371295404141061192727438711839308322395460937724888892561528643018833679393789082568786506064)\n",
      "E_left_unit =  (26133549342078802675975766132942905658437114655693895885601935155856030465690313995339771892523496768789223333456637, 6408322035905031365903377464798201876474819961398312146473482608288083433856786640993514588952191844030429519698163)\n",
      "E_minus_one =  (12767774214545961925372439443644010736460616399673830146383149638677257518431327909886998126061703068871698262412821, 19298250748952240788326085050902369892100830463176281469210088260403075015305428457731823387242909003529737060546978)\n",
      "\n",
      "g =  (19462415207596296181403497597901846757011564296245864283403624939672531843924062973237647528699203754610023101922697, 19746431298753066688567257865373298328723479079943385228189334756829597831813369098424767629075882663988075443550131)\n",
      "\n",
      "g_q =  (8125187673928074115867127535170580569633309597688202098359532281717883940776822599909851242996799789398335097267854, 8401249920339525915916849054451290480813786434680191223329486473203712044128384895577480305325873109797627106883218)\n",
      "\n",
      "Public power index B =  [14775752323647929704604640037553855176904902226424542500480610026592145664311453979280349845581843365302485496383537, [14, 139, 36, 239, 242, 210, 23, 59, 178, 110, 127, 242, 54, 195, 17, 243, 207, 160, 53, 120, 123, 168, 14, 52, 210, 124, 36, 110, 186, 181, 130, 235, 30, 20, 87, 159, 2, 116, 112, 207, 72, 92, 111, 48, 228, 2, 17, 188], 257]\n",
      "\n",
      "PrivateKey =  (9057334782319599186150943922409650331122351759689418276877823175596330596569782148187026234685151612794219365660275, 5141818290993673954426508253222641636857613519073600745068068636214706799995128196105118102332415463575875883365632)\n",
      "\n",
      "PublicKey =  (10472944270833701475233302041248761042908320634557351476682253871136051192793912846563383951515720427714559248508517, 6205186876201611285916793633212799277598288726876964677728531878779604261837351662944041952320520310699538052763776)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((20816498159712888228293579688931303691134563263701329328575641173089562990287721825455485588091606682787259994597229, 2769960293439332965688296701517418646480795028867484208160198994105692225795849390453464115303426578172467138769281), (9884714808297499386754031001317656376617935239528880437327258741675061595585072438156128636199528853367862770703584, 18591392290541456229781236019227229392274330481011480612873098401345027878605903097252976054994199332184696017770708))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 384\n",
    "base = 257\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  29551504647295859409209280075107710353809804452849085000961220053184291328622907958560699691163686730604970992766987\n",
      "log_2(p) =  384\n",
      "\n",
      "q =  14775752323647929704604640037553855176904902226424542500480610026592145664311453979280349845581843365302485496383537\n",
      "log_2(q) =  383\n",
      "\n",
      "Information about the finite field:  Finite Field of size 29551504647295859409209280075107710353809804452849085000961220053184291328622907958560699691163686730604970992766987\n",
      "\n",
      "aa1 =  7582394856132617620350301691287562681665178319115996216711488798994296321260008236339887422691230485947234341760057\n",
      "aa3 =  20694405540067534286571407614852013949226916019336790190813868190978548966530225161940296844908863294027036466039051\n",
      "aa4 =  28404507750296719480401111253101391650589452796426587072246545895132703299002258997178724078203659396904636222958928\n",
      "aa8 =  5959882373095323157403881688469940215147421018937206763376731546015406306003074498066795537946055833375823442482254\n",
      "bb1 =  9708054334335734886288470165023270397130881708543483377128974004563438721040728394296437688023842510725858098674699\n",
      "bb2 =  12788364146802552805408778132365502002452695206498893080891795609090929232689298813576509762488386020545486600147117\n",
      "bb5 =  6896852540912443785682112660905659808059965749978555488092163551603615296377851849089897959840682434076336518477491\n",
      "bb7 =  1855310968848662547516290365678972189241337823967596219622644103994895198120129456985441139251130011571250928006434\n",
      "\n",
      "E_Zero =  (19450661778312382300674102788293458197448865527683863015992542397266643992060820952613385009292599918830460797934729, 27629038716076565781719371295404141061192727438711839308322395460937724888892561528643018833679393789082568786506064)\n",
      "E_left_unit =  (26133549342078802675975766132942905658437114655693895885601935155856030465690313995339771892523496768789223333456637, 6408322035905031365903377464798201876474819961398312146473482608288083433856786640993514588952191844030429519698163)\n",
      "E_minus_one =  (12767774214545961925372439443644010736460616399673830146383149638677257518431327909886998126061703068871698262412821, 19298250748952240788326085050902369892100830463176281469210088260403075015305428457731823387242909003529737060546978)\n",
      "\n",
      "g =  (19462415207596296181403497597901846757011564296245864283403624939672531843924062973237647528699203754610023101922697, 19746431298753066688567257865373298328723479079943385228189334756829597831813369098424767629075882663988075443550131)\n",
      "\n",
      "g_q =  (8125187673928074115867127535170580569633309597688202098359532281717883940776822599909851242996799789398335097267854, 8401249920339525915916849054451290480813786434680191223329486473203712044128384895577480305325873109797627106883218)\n",
      "\n",
      "Public power index B =  [14775752323647929704604640037553855176904902226424542500480610026592145664311453979280349845581843365302485496383537, [14, 0, 11, 8, 4, 2, 15, 14, 2, 15, 2, 13, 7, 1, 11, 3, 2, 11, 14, 6, 15, 7, 2, 15, 6, 3, 3, 12, 1, 1, 3, 15, 15, 12, 0, 10, 5, 3, 8, 7, 11, 7, 8, 10, 14, 0, 4, 3, 2, 13, 12, 7, 4, 2, 14, 6, 10, 11, 5, 11, 2, 8, 11, 14, 14, 1, 4, 1, 7, 5, 15, 9, 2, 0, 4, 7, 0, 7, 15, 12, 8, 4, 12, 5, 15, 6, 0, 3, 4, 14, 2, 0, 1, 1], 17]\n",
      "\n",
      "PrivateKey =  (9057334782319599186150943922409650331122351759689418276877823175596330596569782148187026234685151612794219365660275, 5141818290993673954426508253222641636857613519073600745068068636214706799995128196105118102332415463575875883365632)\n",
      "\n",
      "PublicKey =  (18176674713207779436124981097455697485870504497565262116335340265789922875560255994644492674228378043297939893410628, 24087562089824159208532387760082126293670973456893270370424287594241641964198734998179121947575234165849644393082504)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((24191258727136556777101071046594270705178720241052425307180309384498761085178404041807764247666868060403657784264822, 17552389820067827849330909206678604276991080884159791037989673978201786397557280902376345471327586130219210790594774), (8942167144847165156621472171817656180076345386224524378990040792840628195740968859628998162932676747984959035564679, 303567368239930897046317578984482387900626235120202554882456644425979673173340942733115902441474147456887274199834))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 384\n",
    "base = 17\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "initial seed:  0\n",
      "p =  10055855947456947824680518748654384595609524365444295033292671082791323022555160232601405723625177570767523893639864538140315412108959927459825236754597199\n",
      "log_2(p) =  512\n",
      "\n",
      "q =  5027927973728473912340259374327192297804762182722147516646335541395661511277580116300702861812588785383761946819932269070157706054479963729912618377298809\n",
      "log_2(q) =  511\n",
      "\n",
      "Information about the finite field:  Finite Field of size 10055855947456947824680518748654384595609524365444295033292671082791323022555160232601405723625177570767523893639864538140315412108959927459825236754597199\n",
      "\n",
      "aa1 =  5083521238499181616107103435540117463555863868499725717345286618378307579761303457915289965842449989320867780251139340372938505409275428692727806563961170\n",
      "aa3 =  2432424042971493215259752716409360521732123369897594983538095158510825326037876699129932315236342603157409792578609891994907734721051329531278165610547467\n",
      "aa4 =  2622432305419929059970488180595521576690001852579062212738857317591449896662904619799952403996535930094107878467894339952834965446029306692688592915881137\n",
      "aa8 =  631329607854202420502662867145665318978808213097829273181140158739538567864927736887691358349908454836220548927234229354238593370754838662700214583622887\n",
      "bb1 =  4284774343462421827943854248181409195739189653300029821970750646754764361892188335813755072306168585850275872439684355166336583770831050474250855359294942\n",
      "bb2 =  7395737818247712364236020201766701830933161826168245534828690468547905445568370593333790859521700466724364752969780641673509981915176519917524470852720801\n",
      "bb5 =  5103825260064153255859809171714280157064361603383580883505730889309378175888540769658573790799402085716793034357461718549622609044105958925015508559177331\n",
      "bb7 =  5116530577725278602153265954419639239812759886156186566249049227191017454439804347024626691866080512704659468525933164826837067743034167529124014613706958\n",
      "\n",
      "E_Zero =  (306322666255279299117145364422886150981159281448773363151934657812776334839572504788329765591585340558585183010262929224334935622343324394156067619910641, 6718156087895720429778419201371255089918745022014347966724275607483582322736690872879603633335323661917222613523997115934582782625653381246123411592475869)\n",
      "E_left_unit =  (211605022637636961392925065467786236052498462785043456647813996978257854081603241838675393368062461052726305441093983234106021002859962558658770309199749, 6144340745982368747943866281826965920705004789655290698313096862959229220684970787754734626353685719807240657772723576318175012933532708549160990721513780)\n",
      "E_minus_one =  (401040309872921636841365663377986065909820100112503269656055318647294815597541767737984137815108220064444060579431875214563850241826686229653364930621533, 7291971429809072111612972120915544259132485254373405235135454352007935424788410958004472640316961604027204569275270655550990552317774053943085832463437958)\n",
      "\n",
      "g =  (2341922028061323592740918889643240677066513653419944253336810715529477558640327887408955496202475808195947894540544929847870640883993716775842660430129322, 3082051317723056156737907829456221478610697838887434848349554565178422378930893709998548934624385071891157022892769093875051620852302372469304180394345783)\n",
      "\n",
      "g_q =  (7539770358027012359437061853230422378123395645757396796351139364719025069620039472616899596556463324601697849260815733995012576239359781143982818056107202, 3607659522828333153378915057229498888858687511444580554548293025216402456810036446095035513895226320529271359437132338074364498193032144979755885960984394)\n",
      "\n",
      "Public power index B =  [5027927973728473912340259374327192297804762182722147516646335541395661511277580116300702861812588785383761946819932269070157706054479963729912618377298809, [203, 163, 166, 12, 244, 239, 238, 229, 142, 4, 175, 71, 61, 200, 166, 197, 187, 230, 83, 141, 218, 111, 175, 77, 187, 111, 28, 26, 1, 106, 148, 206, 129, 111, 197, 116, 241, 28, 157, 234, 156, 236, 186, 247, 87, 183, 21, 187, 241, 151, 105, 50, 216, 38, 205, 119, 154, 41, 89, 58, 224, 55, 101, 2], 257]\n",
      "\n",
      "PrivateKey =  (7511318978393978811421505569197254561459451570937606069377013120139789124971796866262580239735089513433861009630284648252842615082269420365254185285723687, 3624786729732340756087298060344710483472215618250275593867958658646450172550034329976747083604567295542092115166047656248314334634278690367983443826525982)\n",
      "\n",
      "PublicKey =  (2823979334027396248513533397434541104894483649847103413517287118309539970891321949531419387450511796827232693835259819272114042369841015781044603687575417, 5904875801462643462388690960923485668242044982376732571654256939000154607279536095448116684465955641911604101880825115486830870540875238160009001375141885)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((7758504141739536673264011632431674616147772647199595937251864134438438722065359607292478301851150928802589113472980921565860303306165760668424430953260443, 4065833214001259882876533384956770551746127111082536770807222133490856428068243000120412082511100049063248271775887633352167449301826535039650032375061970), (7239659302605283315763707254778105886668713660762143848925305966416075418783539628414880632084054796888984892828527502845173392035989408635802322985456236, 9420644616082714969753425289544288980632515619835182328997021037171011559867671688402309106564452218056894253708439191287994247195268115697364502772445837))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 512\n",
    "base = 257\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "p =  10055855947456947824680518748654384595609524365444295033292671082791323022555160232601405723625177570767523893639864538140315412108959927459825236754597199\n",
      "log_2(p) =  512\n",
      "\n",
      "q =  5027927973728473912340259374327192297804762182722147516646335541395661511277580116300702861812588785383761946819932269070157706054479963729912618377298809\n",
      "log_2(q) =  511\n",
      "\n",
      "Information about the finite field:  Finite Field of size 10055855947456947824680518748654384595609524365444295033292671082791323022555160232601405723625177570767523893639864538140315412108959927459825236754597199\n",
      "\n",
      "aa1 =  8393591886190197485847402848711640133588380435307610336904487690048049556248693181317648695833075233082558245368227166750509251971063164118784581543020449\n",
      "aa3 =  1731553306913410855827384355597123889285738137106118908367456612755620222478685084904487362926038412234565895435680359512401176170207761669433168955763067\n",
      "aa4 =  4414617563847088670918727166461308966175365227595346687268802341606146212969293183069360207718247968299700233512131186350732613179249955175809818711863703\n",
      "aa8 =  1234693575828402545423176580483721630849577158625019068285532460019729896580884966450744902483618370627675209623897203973210302702416610312676329396205021\n",
      "bb1 =  6719668954431128003730000043237009074185308762141048062232197483949857547765785394913585302031739815754409209176389774286997242543715495950921602731751686\n",
      "bb2 =  1141160984846051197599139043046053479613464290224741650114996787613569322983642723355483938735617687354278090603480870014862171112844704687063493294689144\n",
      "bb5 =  721941363849356692637773429130318439221397922436119401475618114924999848886249668070180223860556698935071800549992116612709080555483036154391841479445757\n",
      "bb7 =  1148922756202156329083718028693739202238109061061862356265493975130253185646872310570810324091706671142157422634269575093874804205961157694240584821923552\n",
      "\n",
      "E_Zero =  (7147762711626497267622929062382739765228503856822949318907055468037188636253076547958195403802711021724537962591050534600360423678080209569920515880561738, 7653575424732983137055721632716704455320146176471499658005915977585656820748037457184579464256278813000157622320521452424459776189221408355460838008202203)\n",
      "E_left_unit =  (8451583271832488030248023405825310545796588149374821252450828699014576687654416228014354825275665353741038023535130720559455485283035020426308799546650482, 2060929496624927642414408801116030848097267228219949798277562849821501847157626713213495390873598563151802928515221945314993810029759341593605939025578954)\n",
      "E_minus_one =  (5843942151420506504997834718940168984660419564271077385363282237059800584851736867902035982329756689708037901646970348641265362073125398713532232214472994, 3190365405384090807016515715662993466933500759278754484441598022558488771783287968554257814013781492080988422485956421393610330239723547657490500236228253)\n",
      "\n",
      "g =  (7106814084968275253964775270709838292268474107023457590155678679835787773525042900160057219445187518136607078972251928712980763170973762276298204564154562, 9719630868722778956523617763374675869954047334242973194568651459723915403530025895838609009317917812539572787835029070647203647846260168098791316765944200)\n",
      "\n",
      "g_q =  (4625675012657064090858529094259596808859922438933339956167509422819886381743099769618891701906083740794988264512512242943249199599435127269952016830322407, 8263946905599273035037353816545486741442758964566157964225518861080729441050465705565945776575892384681875587849976654576372464107683217557826439724222873)\n",
      "\n",
      "Public power index B =  [5027927973728473912340259374327192297804762182722147516646335541395661511277580116300702861812588785383761946819932269070157706054479963729912618377298809, [11, 12, 3, 10, 6, 10, 12, 0, 4, 15, 15, 14, 14, 14, 5, 14, 14, 8, 4, 0, 15, 10, 7, 4, 13, 3, 8, 12, 6, 10, 5, 12, 11, 11, 6, 14, 3, 5, 13, 8, 10, 13, 15, 6, 15, 10, 13, 4, 11, 11, 15, 6, 12, 1, 10, 1, 1, 0, 10, 6, 4, 9, 14, 12, 1, 8, 15, 6, 5, 12, 4, 7, 1, 15, 12, 1, 13, 9, 10, 14, 12, 9, 12, 14, 10, 11, 7, 15, 7, 5, 7, 11, 5, 1, 11, 11, 1, 15, 7, 9, 9, 6, 2, 3, 8, 13, 6, 2, 13, 12, 7, 7, 10, 9, 9, 2, 9, 5, 10, 3, 0, 14, 7, 3, 5], 17]\n",
      "\n",
      "PrivateKey =  (9601960204846728811691541842924136545841942525598832319783204718814310277738690202561327428414236686064707396984285431346725696680712466752766796237267914, 7693890311738547768609917766168063308976265902299139159278232256610397662549588851092775691943472210960360578513917612986161023016797885543987728878384059)\n",
      "\n",
      "PublicKey =  (5224958627389001120824357668499797691707914637599727029297129755328929593190025955052680187525967059333702735142041829909923960173173254785545962154132174, 158029023539254101648395775226105164755714457297116543108750207962876388033602197304451479042810944757890579532891530522950113584609926235989307786498821)\n",
      "\n",
      "\n",
      "Signing the message:  Try to sign this message!\n",
      "signature =  ((8286363808584676218074956076065737902164689319646038548048675693422815158011051066060665620489645504031329119570010454180079342646983273024231958235068540, 3282157584662531229347005487854262586687925818000069018922806719677877646315712844341024142809103980968389185794634931023619493071044896173243256384984149), (2909404773505259388811761928789701026922083853888496366632463150680303630208369328725567310430026981729834572391867787064985752500124667606531049537313621, 7367309776544112294169380951028395914703177912370356620417356652682007016442905245468286070778375333162590792057547951225206437841984549723552162426557631))\n",
      "Verify:  True\n",
      "\n",
      "An attampt to verify a signature of a corrupted message\n",
      "Verify:  False\n"
     ]
    }
   ],
   "source": [
    "# The results of this code are produced in SageMath 9.2\n",
    "# To ensure the reproducibility of the results, set a fixed initial seed\n",
    "set_random_seed(0)\n",
    "random.seed(0, version=2)\n",
    "print(\"initial seed: \", initial_seed())\n",
    "\n",
    "lambda_bits = 512\n",
    "base = 17\n",
    "GenKey_Signature02(lambda_bits, base)\n",
    "\n",
    "print()\n",
    "Message = \"Try to sign this message!\"\n",
    "print(\"Signing the message: \", Message)\n",
    "signature = Sign_Signature02(PrivateKey, Message, base, lambda_bits)\n",
    "print(\"signature = \", signature)\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))\n",
    "print()\n",
    "# Corrupt the Message\n",
    "Message = \"Try to sign this message\"\n",
    "print(\"An attampt to verify a signature of a corrupted message\")\n",
    "print(\"Verify: \", Verify_Signature02(PublicKey, Message, signature, base, lambda_bits))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

